Lie Bracket Approximation of Extremum Seeking Systems

Extremum seeking feedback is a powerful method to steer a dynamical system to an extremum of a partially or completely unknown map. It often requires advanced system-theoretic tools to understand the qualitative behavior of extremum seeking systems. In this paper, a novel interpretation of extremum seeking is introduced. We show that the trajectories of an extremum seeking system can be approximated by the trajectories of a system which involves certain Lie brackets of the vector fields of the extremum seeking system. It turns out that the Lie bracket system directly reveals the optimizing behavior of the extremum seeking system. Furthermore, we establish a theoretical foundation and prove that uniform asymptotic stability of the Lie bracket system implies practical uniform asymptotic stability of the corresponding extremum seeking system. We use the established results in order to prove local and semi-global practical uniform asymptotic stability of the extrema of a certain map for multi-agent extremum seeking systems.

==> simulation/plot_traj.m <==
%%
clear all 
close all
clc
syms x1 y1 x2 y2 x3 y3 real
omega = 10;
alpha = 1;
c = 0.3;
h = 1;

Q = [1 0 0 0 0 0;...
     0 1 0 0 0 0;...
     0 0 1 0 0 0;...
     0 0 0 1 0 0;...
     0 0 0 0 1 0;...
     0 0 0 0 0 3];
P = -0.5*[(x1-1),(y1-1),(x2+1),(y2+1),(x3+1),(y3-1)]*Q*[(x1-1),(y1-1),(x2+1),(y2+1),(x3+1),(y3-1)]';
%f1s = P+y2^2+x2^2+exp(-y2^2-x2^2)+10;
%f2s = P+sin(x1+y1)-10;
%f3s = P-5;
f1s = -0.5*(x1-1)^2-0.5*(y1-1)^2+y2^2+x2^2+exp(-y2^2-x2^2)-10;
f2s = -0.5*(x2+1)^2-0.5*(y2+1)^2+sin(x1+y1)-10;
f3s = -0.5*(x3+1)^2-3*0.5*(y3-1)^2+10;



f1 = matlabFunction(f1s,'vars',{[x1; y1; x2; y2; x3; y3]});
f2 = matlabFunction(f2s,'vars',{[x1; y1; x2; y2; x3; y3]});
f3 = matlabFunction(f3s,'vars',{[x1; y1; x2; y2; x3; y3]});


f1x1 = matlabFunction(diff(f1s,x1),'vars',{[x1; y1; x2; y2; x3; y3]});
f1y1 = matlabFunction(diff(f1s,y1),'vars',{[x1; y1; x2; y2; x3; y3]});
f2x2 = matlabFunction(diff(f2s,x2),'vars',{[x1; y1; x2; y2; x3; y3]});
f2y2 = matlabFunction(diff(f2s,y2),'vars',{[x1; y1; x2; y2; x3; y3]});
f3x3 = matlabFunction(diff(f3s,x3),'vars',{[x1; y1; x2; y2; x3; y3]});
f3y3 = matlabFunction(diff(f3s,y3),'vars',{[x1; y1; x2; y2; x3; y3]});
%%
options = odeset('MaxStep',1);
solesSI = ode15s(@(t,x)[c*(f1(x(1:6))-h*x(7))*sqrt(omega)*sin(omega*t)+alpha*sqrt(omega)*cos(omega*t);...
                   -c*(f1(x(1:6))-h*x(7))*sqrt(omega)*cos(omega*t)+alpha*sqrt(omega)*sin(omega*t);...
                   c*(f2(x(1:6))-h*x(8))*sqrt(2*omega)*sin(2*omega*t)+alpha*sqrt(2*omega)*cos(2*omega*t);...
                   -c*(f2(x(1:6))-h*x(8))*sqrt(2*omega)*cos(2*omega*t)+alpha*sqrt(2*omega)*sin(2*omega*t);...
                   c*(f3(x(1:6))-h*x(9))*sqrt(3*omega)*sin(3*omega*t)+alpha*sqrt(3*omega)*cos(3*omega*t);...
                   -c*(f3(x(1:6))-h*x(9))*sqrt(3*omega)*cos(3*omega*t)+alpha*sqrt(3*omega)*sin(3*omega*t);...
                   -h*x(7)+f1(x(1:6));...
                   -h*x(8)+f2(x(1:6));...
                   -h*x(9)+f3(x(1:6))],[0 50],[2;-2;-2;2;-1;2.5;0;0;0],options)

sollieSI = ode15s(@(t,x)[0.5*(c*alpha*f1x1(x(1:6))-c^2*f1y1(x(1:6))*(f1(x(1:6))-h*x(7)));...
                   0.5*(c*alpha*f1y1(x(1:6))+c^2*f1x1(x(1:6))*(f1(x(1:6))-h*x(7)));...
                   0.5*(c*alpha*f2x2(x(1:6))-c^2*f2y2(x(1:6))*(f2(x(1:6))-h*x(8)));...
                   0.5*(c*alpha*f2y2(x(1:6))+c^2*f2x2(x(1:6))*(f2(x(1:6))-h*x(8)));...
                   0.5*(c*alpha*f3x3(x(1:6))-c^2*f3y3(x(1:6))*(f3(x(1:6))-h*x(9)));...
                   0.5*(c*alpha*f3y3(x(1:6))+c^2*f3x3(x(1:6))*(f3(x(1:6))-h*x(9)));...
                   -h*x(7)+f1(x(1:6));...
                   -h*x(8)+f2(x(1:6));...
                   -h*x(9)+f3(x(1:6))],[0 50],[2;-2;-2;2;-1;2.5;0;0;0],options)


%%
h1 = figure(1)
set(h1,'color',[1 1 1]);
set(h1,'OuterPosition',[0 0 700 600]);
hold on
plot(solesSI.y(1,:),solesSI.y(2,:),'k-.')
plot(sollieSI.y(1,:),sollieSI.y(2,:),'r--','Linewidth',2)
plot(solesSI.y(3,:),solesSI.y(4,:),'k-.',solesSI.y(5,:),solesSI.y(6,:),'k-.','Linewidth',1)
plot(sollieSI.y(3,:),sollieSI.y(4,:),'r--',sollieSI.y(5,:),sollieSI.y(6,:),'r--','Linewidth',2)
axis([-4 3 -2.5 3]);
h = legend('\hspace{0.1cm}Extremum Seeking System\hspace{1cm}','\hspace{0.1cm}Lie Bracket System','Location','SouthWest');
set(h, 'interpreter', 'latex','FontSize',20)
box on
grid on
export_fig('../pics/singleint_mas10.pdf','-a1','-pdf',h1);

%%
Omega = 1;
options = odeset('MaxStep',1);
solesUNI = ode15s(@(t,x)[(c*(f1(x(1:6))-h*x(7))*sqrt(omega)*sin(omega*t)+alpha*sqrt(omega)*cos(omega*t))*cos(Omega*t);...
                   (c*(f1(x(1:6))-h*x(7))*sqrt(omega)*sin(omega*t)+alpha*sqrt(omega)*cos(omega*t))*sin(Omega*t);...
                   (c*(f2(x(1:6))-h*x(8))*sqrt(2*omega)*sin(2*omega*t)+alpha*sqrt(2*omega)*cos(2*omega*t))*cos(2*Omega*t);...
                   (c*(f2(x(1:6))-h*x(8))*sqrt(2*omega)*sin(2*omega*t)+alpha*sqrt(2*omega)*cos(2*omega*t))*sin(2*Omega*t);...
                   (c*(f3(x(1:6))-h*x(9))*sqrt(3*omega)*sin(3*omega*t)+alpha*sqrt(3*omega)*cos(3*omega*t))*cos(3*Omega*t);...
                   (c*(f3(x(1:6))-h*x(9))*sqrt(3*omega)*sin(3*omega*t)+alpha*sqrt(3*omega)*cos(3*omega*t))*sin(3*Omega*t);...
                   -h*x(7)+f1(x(1:6));...
                   -h*x(8)+f2(x(1:6));...
                   -h*x(9)+f3(x(1:6))],[0 80],[2;-2;-2;2;-1;2.5;0;0;0],options)

sollieUNI = ode15s(@(t,x)[0.5*(c*alpha*f1x1(x(1:6))*cos(Omega*t)^2+c*alpha*f1y1(x(1:6))*cos(Omega*t)*sin(Omega*t));...
                   0.5*(c*alpha*f1y1(x(1:6))*sin(Omega*t)^2+c*alpha*f1x1(x(1:6))*cos(Omega*t)*sin(Omega*t));...
                   0.5*(c*alpha*f2x2(x(1:6))*cos(2*Omega*t)^2+c*alpha*f2y2(x(1:6))*cos(2*Omega*t)*sin(2*Omega*t));...
                   0.5*(c*alpha*f2y2(x(1:6))*sin(2*Omega*t)^2+c*alpha*f2x2(x(1:6))*cos(2*Omega*t)*sin(2*Omega*t));...
                   0.5*(c*alpha*f3x3(x(1:6))*cos(3*Omega*t)^2+c*alpha*f3y3(x(1:6))*cos(3*Omega*t)*sin(3*Omega*t));...
                   0.5*(c*alpha*f3y3(x(1:6))*sin(3*Omega*t)^2+c*alpha*f3x3(x(1:6))*cos(3*Omega*t)*sin(3*Omega*t));...
                   -h*x(7)+f1(x(1:6));...
                   -h*x(8)+f2(x(1:6));...
                   -h*x(9)+f3(x(1:6))],[0 80],[2;-2;-2;2;-1;2.5;0;0;0],options)

%%
h1 = figure(1)
set(h1,'color',[1 1 1]);
set(h1,'OuterPosition',[0 0 700 600]);
hold on
plot(solesUNI.y(1,:),solesUNI.y(2,:),'k-.')
plot(sollieUNI.y(1,:),sollieUNI.y(2,:),'r--','Linewidth',2)
plot(solesUNI.y(3,:),solesUNI.y(4,:),'k-.',solesUNI.y(5,:),solesUNI.y(6,:),'k-.','Linewidth',1)
plot(sollieUNI.y(3,:),sollieUNI.y(4,:),'r--',sollieUNI.y(5,:),sollieUNI.y(6,:),'r--','Linewidth',2)
t = 0:0.1:2*pi;
plot((0.3*sin(t)+1.8),0.3*cos(t)-1.35,'k-')
%plot((0.2*sin(t)+1.55),0.2*cos(t)-0.85,'k--')
%x = [0.61 0.68];
%y = [0.32 0.36];
%htext = annotation('textarrow',x,y,'String','Spike\hspace{5pt}');
htext = text(-0.3,-1.25,'Characteristic point \hspace{5pt}');
set(htext, 'interpreter', 'latex','FontSize',15)
axis([-3 3 -2.5 2.5]);
h = legend('\hspace{0.1cm}Extremum Seeking System\hspace{1cm}','\hspace{0.1cm}Lie Bracket System','Location','SouthWest');
set(h, 'interpreter', 'latex','FontSize',20)
box on
grid on
export_fig('../pics/unicycle_mas.pdf','-a1','-pdf',h1);

%%
options = odeset('MaxStep',1/omega);
solesSI = ode15s(@(t,x)[c*(f1(x(1:6)))*sqrt(omega)*sin(omega*t)+alpha*sqrt(omega)*cos(omega*t);...
                   -c*(f1(x(1:6)))*sqrt(omega)*cos(omega*t)+alpha*sqrt(omega)*sin(omega*t);...
                   c*(f2(x(1:6)))*sqrt(2*omega)*sin(2*omega*t)+alpha*sqrt(2*omega)*cos(2*omega*t);...
                   -c*(f2(x(1:6)))*sqrt(2*omega)*cos(2*omega*t)+alpha*sqrt(2*omega)*sin(2*omega*t);...
                   c*(f3(x(1:6)))*sqrt(3*omega)*sin(3*omega*t)+alpha*sqrt(3*omega)*cos(3*omega*t);...
                   -c*(f3(x(1:6)))*sqrt(3*omega)*cos(3*omega*t)+alpha*sqrt(3*omega)*sin(3*omega*t);...
                   0;...
                   0;...
                   0],[0 50],[2;-2;-2;2;2;2;0;0;0],options)

sollieSI = ode15s(@(t,x)[0.5*(c*alpha*f1x1(x(1:6))-c^2*f1y1(x(1:6))*(f1(x(1:6))));...
                   0.5*(c*alpha*f1y1(x(1:6))+c^2*f1x1(x(1:6))*(f1(x(1:6))));...
                   0.5*(c*alpha*f2x2(x(1:6))-c^2*f2y2(x(1:6))*(f2(x(1:6))));...
                   0.5*(c*alpha*f2y2(x(1:6))+c^2*f2x2(x(1:6))*(f2(x(1:6))));...
                   0.5*(c*alpha*f3x3(x(1:6))-c^2*f3y3(x(1:6))*(f3(x(1:6))));...
                   0.5*(c*alpha*f3y3(x(1:6))+c^2*f3x3(x(1:6))*(f3(x(1:6))));...
                   0;...
                   0;...
                   0],[0 50],[2;-2;-2;2;2;2;0;0;0],options)



